SpaceDex: Generalizable Dexterous Grasping in Tiered Workspaces

Generalizable grasping with high-degree-of-freedom (DoF) dexterous hands remains challenging in tiered workspaces, where occlusion, narrow clearances, and height-dependent constraints are substantially stronger than in open tabletop scenes. Most existing methods are evaluated in relatively unoccluded settings and typically do not explicitly model the distinct control requirements of arm navigation and hand articulation under spatial constraints. We present SpaceDex, a hierarchical framework for dexterous manipulation in constrained 3D environments. At the high level, a Vision-Language Model (VLM) planner parses user intent, reasons about occlusion and height relations across multiple camera views, and generates target bounding boxes for zero-shot segmentation and mask tracking. This stage provides structured spatial guidance for downstream control instead of relying on single-view target selection. At the low level, we introduce an arm-hand Feature Separation Network that decouples global trajectory control for the arm from geometry-aware grasp mode selection for the hand, reducing feature interference between reaching and grasping objectives. The controller further integrates multi-view perception, fingertip tactile sensing, and a small set of recovery demonstrations to improve robustness to partial observability and off-nominal contacts. In 100 real-world trials involving over 30 unseen objects across four categories, SpaceDex achieves a 63.0\% success rate, compared with 39.0\% for a strong tabletop baseline. These results indicate that combining hierarchical spatial planning with arm-hand representation decoupling improves dexterous grasping performance in spatially constrained environments.

==> build.sh <==
#!/bin/bash
set -e

# 默认编译 spacedex.tex，可通过参数指定其他主文件，例如 ./build.sh root
MAIN="${1:-spacedex}"

echo "============================================"
echo "Building ${MAIN}.tex ..."
echo "============================================"

latexmk -pdf -interaction=nonstopmode "${MAIN}.tex"

echo "============================================"
echo "Build finished: ${MAIN}.pdf"
echo "============================================"


==> scripts/redraw_tactile_profiles.py <==
#!/usr/bin/env python3
"""
Redraw tactile force-intensity profiles from raster figures without original data.

What this script does:
1. Digitizes 5 curves (Thumb/Index/Middle/Ring/Pinky) from tactile1.jpg/tactile2.jpg.
2. Exports approximated series to CSV.
3. Re-renders publication-ready figures with thicker lines and larger fonts.
4. Saves vector PDFs and QA overlay images.
"""

from __future__ import annotations

import os
from dataclasses import dataclass
from pathlib import Path
from typing import Dict, List

import cv2
import numpy as np


# Make matplotlib cache writable in sandbox environments.
os.environ.setdefault("MPLCONFIGDIR", "/tmp/matplotlib")

import matplotlib
matplotlib.rcParams['pdf.fonttype'] = 42
matplotlib.rcParams['ps.fonttype'] = 42
import matplotlib.pyplot as plt


@dataclass(frozen=True)
class Layout:
    width: int = 1849
    height: int = 978
    x_axis_left: int = 55
    x_axis_right: int = 1835
    y_axis_top: int = 119
    y_axis_bottom: int = 550
    x_tick_0: int = 137
    x_tick_100: int = 1771
    y_tick_12: int = 133
    y_tick_0: int = 532
    split_y: int = 551  # preserve original bottom photo strip from this row onward


LAYOUT = Layout()

SERIES_ORDER = ["Thumb", "Index", "Middle", "Ring", "Pinky"]

# Approximate BGR prototypes (seaborn-like palette visible in source JPEGs).
COLOR_PROTOTYPES_BGR: Dict[str, np.ndarray] = {
    "Thumb": np.array([82, 78, 196], dtype=np.int16),
    "Index": np.array([176, 114, 76], dtype=np.int16),
    "Middle": np.array([104, 168, 85], dtype=np.int16),
    "Ring": np.array([116, 185, 204], dtype=np.int16),
    "Pinky": np.array([179, 114, 129], dtype=np.int16),
}

COLOR_HEX = {
    "Thumb": "#c44e52",
    "Index": "#4c72b0",
    "Middle": "#55a868",
    "Ring": "#ccb974",
    "Pinky": "#8172b3",
}

COLOR_THRESH = {"Thumb": 60, "Index": 85, "Middle": 65, "Ring": 60, "Pinky": 60}
CONTINUITY_LIMIT = {"Thumb": 80, "Index": 45, "Ring": 24, "Pinky": 20}

PLOT_XLIM = (-5.0, 104.0)
PLOT_YLIM = (-0.5, 12.5)
TIMESTEPS = np.arange(101, dtype=float)
# Centers of the 5 camera snapshots in the original 1849px-wide layout.
FRAME_CENTERS_X_BASE = [228, 587, 945, 1304, 1662]


def _scaled(v: int, src: int, dst: int) -> int:
    return int(round(v * (dst / src)))


def _layout_for_image(image_bgr: np.ndarray) -> Dict[str, int]:
    h, w = image_bgr.shape[:2]
    return {
        "w": w,
        "h": h,
        "x_axis_left": _scaled(LAYOUT.x_axis_left, LAYOUT.width, w),
        "x_axis_right": _scaled(LAYOUT.x_axis_right, LAYOUT.width, w),
        "y_axis_top": _scaled(LAYOUT.y_axis_top, LAYOUT.height, h),
        "y_axis_bottom": _scaled(LAYOUT.y_axis_bottom, LAYOUT.height, h),
        "x_tick_0": _scaled(LAYOUT.x_tick_0, LAYOUT.width, w),
        "x_tick_100": _scaled(LAYOUT.x_tick_100, LAYOUT.width, w),
        "y_tick_12": _scaled(LAYOUT.y_tick_12, LAYOUT.height, h),
        "y_tick_0": _scaled(LAYOUT.y_tick_0, LAYOUT.height, h),
        "split_y": _scaled(LAYOUT.split_y, LAYOUT.height, h),
    }


def _extract_series(image_bgr: np.ndarray, lp: Dict[str, int]) -> Dict[str, np.ndarray]:
    x0 = lp["x_tick_0"]
    x1 = lp["x_tick_100"]
    y0 = lp["y_axis_top"]
    y1 = lp["y_tick_0"]

    roi = image_bgr[y0 : y1 + 1, x0 : x1 + 1]
    h, w = roi.shape[:2]

    hsv = cv2.cvtColor(roi, cv2.COLOR_BGR2HSV)
    sat_mask = (hsv[:, :, 1] > 10) & (hsv[:, :, 2] < 250)

    xpix = np.rint((lp["x_tick_100"] - lp["x_tick_0"]) * (TIMESTEPS / 100.0)).astype(int)

    extracted: Dict[str, np.ndarray] = {}
    for name in SERIES_ORDER:
        proto = COLOR_PROTOTYPES_BGR[name]
        dist = np.linalg.norm(roi.astype(np.int16) - proto.reshape(1, 1, 3), axis=2)
        mask = (dist < COLOR_THRESH[name]) & sat_mask

        # Ring/Pinky are weak near-baseline traces; constrain to avoid leakage from major peaks.
        if name in ("Ring", "Pinky"):
            yy = np.arange(h).reshape(-1, 1)
            ring_floor = _scaled(470, LAYOUT.height, lp["h"]) - lp["y_axis_top"]
            mask &= yy >= ring_floor

        num, labels, stats, _ = cv2.connectedComponentsWithStats(mask.astype(np.uint8), 8)
        clean = np.zeros_like(mask)
        for i in range(1, num):
            if stats[i, cv2.CC_STAT_AREA] >= 4:
                clean[labels == i] = True

        y_series = np.full(TIMESTEPS.shape, np.nan, dtype=float)
        prev = None
        for i, xc in enumerate(xpix):
            chosen = None
            for win in (2, 4, 7, 10, 14, 20):
                xl = max(0, xc - win)
                xr = min(w - 1, xc + win)
                ys, _ = np.where(clean[:, xl : xr + 1])
                if len(ys) == 0:
                    continue
                cands = np.unique(ys)

                # Middle finger has a sharp transient spike: follow upper envelope.
                if name == "Middle":
                    cand = float(np.percentile(cands, 15))
                elif prev is None:
                    cand = float(np.percentile(cands, 75))
                else:
                    close = cands[np.abs(cands - prev) <= CONTINUITY_LIMIT[name]]
                    if len(close) == 0:
                        close = cands
                    cand = float(close[np.argmin(np.abs(close - prev))])
                chosen = cand
                break

            if chosen is not None:
                y_series[i] = chosen
                prev = chosen

        idx = np.arange(len(y_series))
        good = np.isfinite(y_series)
        y_series = np.interp(idx, idx[good], y_series[good])

        # Light smoothing (skip for Middle to preserve narrow peak).
        smooth_rounds = 0 if name == "Middle" else 2
        for _ in range(smooth_rounds):
            y_series[1:-1] = (y_series[:-2] + 2.0 * y_series[1:-1] + y_series[2:]) / 4.0

        px_per_unit = (lp["y_tick_0"] - lp["y_tick_12"]) / 12.0
        force = (lp["y_tick_0"] - (y_series + lp["y_axis_top"])) / px_per_unit

        if name == "Pinky":
            force = np.clip(force, 0.0, 0.6)
        if name == "Ring":
            force = np.clip(force, 0.0, 1.4)

        extracted[name] = np.clip(force, -0.2, 13.5)

    return extracted


def _write_csv(csv_path: Path, series: Dict[str, np.ndarray]) -> None:
    csv_path.parent.mkdir(parents=True, exist_ok=True)
    data = np.column_stack([TIMESTEPS] + [series[name] for name in SERIES_ORDER])
    header = "Timestep," + ",".join(SERIES_ORDER)
    np.savetxt(csv_path, data, delimiter=",", header=header, comments="", fmt="%.6f")


def _render_panel(
    image_bgr: np.ndarray,
    lp: Dict[str, int],
    series: Dict[str, np.ndarray],
    episode_title: str,
    frame_labels: List[str],
    out_pdf: Path,
    out_png: Path,
    out_overlay: Path,
) -> None:
    w = lp["w"]
    h = lp["h"]
    dpi = 100
    # Keep background close to the source image (typically white in the originals).
    bg_rgb = np.median(image_bgr[0:80, :, :].reshape(-1, 3), axis=0) / 255.0
    fig = plt.figure(figsize=(w / dpi, h / dpi), dpi=dpi, facecolor=bg_rgb)

    # Bottom strip (original photos) kept, but remove old x-axis texts to avoid overlap.
    bottom_crop_bgr = image_bgr[lp["split_y"] :, :].copy()
    cleanup_rows = max(1, _scaled(86, LAYOUT.height, h))
    cleanup_rows = min(cleanup_rows, bottom_crop_bgr.shape[0])
    bg255 = tuple(int(round(v * 255.0)) for v in bg_rgb)
    bottom_crop_bgr[:cleanup_rows, :, :] = np.array(bg255, dtype=np.uint8).reshape(1, 1, 3)
    bottom_crop = cv2.cvtColor(bottom_crop_bgr, cv2.COLOR_BGR2RGB)
    bottom_h = h - lp["split_y"]
    ax_bottom = fig.add_axes([0.0, 0.0, 1.0, bottom_h / h])
    ax_bottom.imshow(bottom_crop, interpolation="nearest")
    ax_bottom.axis("off")
    # Redraw "t=xxx" labels above camera snapshots with larger, clean text.
    label_y_px_in_crop = _scaled(70, LAYOUT.height, h)
    y_norm = 1.0 - (label_y_px_in_crop / max(bottom_h, 1))
    for x_base, txt in zip(FRAME_CENTERS_X_BASE, frame_labels):
        x_px = _scaled(x_base, LAYOUT.width, w)
        x_norm = x_px / w
        ax_bottom.text(
            x_norm,
            y_norm,
            txt,
            ha="center",
            va="center",
            fontsize=18,
            color="#222222",
            transform=ax_bottom.transAxes,
        )

    # Main plot area.
    left = lp["x_axis_left"] / w
    bottom = (h - lp["y_axis_bottom"]) / h
    width = (lp["x_axis_right"] - lp["x_axis_left"]) / w
    height = (lp["y_axis_bottom"] - lp["y_axis_top"]) / h
    ax = fig.add_axes([left, bottom, width, height], facecolor=bg_rgb)

    for name in SERIES_ORDER:
        ax.plot(TIMESTEPS, series[name], color=COLOR_HEX[name], linewidth=2.8, label=name)

    ax.set_xlim(*PLOT_XLIM)
    ax.set_ylim(*PLOT_YLIM)
    ax.set_xticks(np.arange(0, 101, 20))
    ax.set_yticks(np.arange(0, 13, 2))
    ax.grid(True, color="#bfc0c2", alpha=0.45, linewidth=0.8)

    for spine in ax.spines.values():
        spine.set_color("#555555")
        spine.set_linewidth(0.9)

    ax.set_title("Finger Intensity Over Time", fontsize=19, pad=6)
    ax.set_xlabel("Timestep", fontsize=18, labelpad=4)
    ax.set_ylabel("Intensity", fontsize=18, labelpad=0)
    # Keep ylabel fully inside canvas after font enlargement.
    ax.yaxis.set_label_coords(-0.012, 0.5)
    ax.tick_params(axis="both", labelsize=15, width=0.9, length=3)
    ax.legend(loc="upper left", fontsize=15, framealpha=0.9, borderpad=0.35, handlelength=1.2)

    fig.suptitle(episode_title, fontsize=23, y=0.985)

    out_pdf.parent.mkdir(parents=True, exist_ok=True)
    fig.savefig(out_pdf, format="pdf", bbox_inches=None, pad_inches=0.0)
    fig.savefig(out_png, format="png", bbox_inches=None, pad_inches=0.0)

    # QA overlay (digitized curve over original for visual consistency checks).
    qa = plt.figure(figsize=(w / dpi, h / dpi), dpi=dpi)
    axq = qa.add_axes([0, 0, 1, 1])
    axq.imshow(cv2.cvtColor(image_bgr, cv2.COLOR_BGR2RGB))
    xpix = lp["x_tick_0"] + (lp["x_tick_100"] - lp["x_tick_0"]) * (TIMESTEPS / 100.0)
    px_per_unit = (lp["y_tick_0"] - lp["y_tick_12"]) / 12.0
    for name in SERIES_ORDER:
        ypix = lp["y_tick_0"] - series[name] * px_per_unit
        axq.plot(xpix, ypix, color=COLOR_HEX[name], linewidth=2.0, alpha=0.9)
    axq.set_xlim(0, w)
    axq.set_ylim(h, 0)
    axq.axis("off")
    out_overlay.parent.mkdir(parents=True, exist_ok=True)
    qa.savefig(out_overlay, bbox_inches="tight", pad_inches=0.0)
    plt.close(qa)

    plt.close(fig)


def main() -> None:
    root = Path(__file__).resolve().parents[1]
    fig_dir = root / "figures" / "spacedex"
    out_data = fig_dir / "digitized"
    out_qa = out_data / "qa"

    inputs = [
        (
            "tactile1",
            "Tactile - Episode 100 (t=10000-10100)",
            ["t=10000", "t=10024", "t=10049", "t=10074", "t=10099"],
        ),
        (
            "tactile2",
            "Tactile - Episode 20 (t=2000-2100)",
            ["t=2000", "t=2024", "t=2049", "t=2074", "t=2099"],
        ),
    ]

    for stem, title, frame_labels in inputs:
        src = fig_dir / f"{stem}.jpg"
        image = cv2.imread(str(src))
        if image is None:
            raise FileNotFoundError(f"Could not read image: {src}")
        lp = _layout_for_image(image)
        series = _extract_series(image, lp)

        csv_path = out_data / f"{stem}_digitized.csv"
        _write_csv(csv_path, series)

        out_pdf = fig_dir / f"{stem}_redrawn.pdf"
        out_png = fig_dir / f"{stem}_redrawn.png"
        out_overlay = out_qa / f"{stem}_overlay.png"
        _render_panel(image, lp, series, title, frame_labels, out_pdf, out_png, out_overlay)

        print(f"[ok] {stem}: wrote {csv_path.name}, {out_pdf.name}, {out_png.name}")


if __name__ == "__main__":
    main()

